Predicting the orbifold origin of the MSSM

MSSM-like string models from the compactification of the heterotic string on toroidal orbifolds (of the kind $T^6/P$) have distinct phenomenological properties, like the spectrum of vector-like exotics, the scale of supersymmetry breaking, and the existence of non-Abelian flavor symmetries. We show that these characteristics depend crucially on the choice of the underlying orbifold point group $P$. In detail, we use boosted decision trees to predict $P$ from phenomenological properties of MSSM-like orbifold models. As this works astonishingly well, we can utilize machine learning to predict the orbifold origin of the MSSM.

==> anc/AlmostPerfectMSSMs.txt <==
begin model
Label:MSSM51
SpaceGroup:Geometry_Z2xZ4_1_6.txt
Lattice:E8xE8
ID:15_2 25|16 40|3|A2 A2 A1 A2 A1|1|l10 0/1 -3;1;1;1;1 l4 0/1 1;1;1;1;2 l3 1/3 1;3;1;1;1 l3 -1/2 1;1;2;1;1 l2 0/1 1;1;1;3;1 l2 0/1 1;1;1;-3;1 l1 1/6 3;-3;2;1;1 l1 -2/3 3;3;1;1;1 l1 1/2 3;1;2;1;1 l1 -1/2 -3;1;2;1;1 l1 0/1 1;1;1;3;2 l1 0/1 1;1;1;-3;2 l1 1/1 3;1;1;1;1|1 4
Shifts and Wilsonlines:
-1/4, -1/4, 1/4, 1/4, 1/4, 1/4, 5/4, 5/4, -5/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4, 7/4
1/8, 7/8, -1/8, -1/8, 1/8, 7/8, -3/8, -3/8, 3/8, 5/8, 9/8, -1/8, -1/8, 1/8, 3/8, 9/8
1, -3/2, 1/2, 1/2, 0, -1/2, 1/2, 1/2, -3/2, -1, 1, -2, -1/2, 2, 1, 2
1, -3/2, 1/2, 1/2, 0, -1/2, 1/2, 1/2, -3/2, -1, 1, -2, -1/2, 2, 1, 2
1/2, 1, 1, 3/2, 3/2, -2, -2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, -3/2, 1/2, 1/2, 0, -1/2, 1/2, 1/2, -3/2, -1, 1, -2, -1/2, 2, 1, 2
1, -3/2, 1/2, 1/2, 0, -1/2, 1/2, 1/2, -3/2, -1, 1, -2, -1/2, 2, 1, 2
end model

begin model
Label:MSSM57
SpaceGroup:Geometry_Z2xZ4_2_4.txt
Lattice:E8xE8
ID:15_1 25|14 38|3|A2 A2 A1 A4|1|l10 0/1 -3;1;1;1 l3 1/3 1;-3;1;1 l3 -1/2 1;1;2;1 l2 0/1 1;1;1;5 l2 0/1 1;1;1;-5 l1 1/6 3;3;2;1 l1 0/1 1;1;1;10 l1 0/1 1;1;1;-10 l1 -2/3 3;-3;1;1 l1 1/2 3;1;2;1 l1 -1/2 -3;1;2;1 l1 1/1 3;1;1;1|1 4
Shifts and Wilsonlines:
-1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 5/4, -1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2
3/8, -3/8, 1/8, 1/8, 1/8, 1/8, -1/8, -3/8, -1/2, -1/4, 0, 1/4, 1/4, 1/4, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, 9/4, -5/4, -3/4, -1/4, 1/4, -7/4, -1/4, 0, 0, -1/2, -3/2, -1/2, 1/2, 1/2, 1/2
-1/4, 9/4, -5/4, -3/4, -1/4, 1/4, -7/4, -1/4, 0, 0, -1/2, -3/2, -1/2, 1/2, 1/2, 1/2
0, 0, 0, 0, 0, 0, 0, 0, -1/2, 3/2, -1/2, 1, 3/2, 0, 0, 2
-1/4, 9/4, -5/4, -3/4, -1/4, 1/4, -7/4, -1/4, 0, 0, -1/2, -3/2, -1/2, 1/2, 1/2, 1/2
end model

begin model
Label:MSSM59
SpaceGroup:Geometry_Z2xZ4_2_4.txt
Lattice:E8xE8
ID:15_2 5|14 15 24|4|A1 A1 A1 A1 A2 A2 A1|1|l6 0/1 2;1;1;1;1;1;1 l6 0/1 1;2;1;1;1;1;1 l5 1/2 1;1;1;1;1;1;2 l4 0/1 1;1;1;1;3;1;1 l4 0/1 1;1;2;1;1;1;1 l4 0/1 1;1;1;2;1;1;1 l3 -1/3 1;1;1;1;1;-3;1 l2 0/1 2;1;1;1;3;1;1 l2 0/1 1;2;1;1;3;1;1 l2 0/1 1;1;1;1;-3;1;1 l2 -1/2 1;1;1;1;1;1;2 l1 -1/6 1;1;1;1;-3;3;2 l1 0/1 2;2;2;2;1;1;1 l1 2/3 1;1;1;1;-3;-3;1 l1 1/2 1;1;1;1;3;1;2 l1 -1/2 1;1;1;1;-3;1;2 l1 0/1 2;2;1;1;1;1;1 l1 0/1 1;1;2;2;1;1;1 l1 -1/1 1;1;1;1;-3;1;1|1 4
Shifts and Wilsonlines:
-3/2, 0, 0, 0, 0, 0, 0, 3/2, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 5/4, 7/4
1/4, 0, 0, 1/4, 1/4, 1/4, 3/4, -3/4, 3/8, 1/8, 1/8, 1/8, 3/8, 7/8, -3/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, 5/4, 5/4, -3/4, 1/4, 7/4, 7/4, 9/4, 0, 0, 0, 0, 0, 0, 0, 0
1/4, 5/4, 5/4, -3/4, 1/4, 7/4, 7/4, 9/4, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -7/4, 7/4, -7/4, -3/4, -7/4, 7/4, -7/4, 1/4, -3/4, 1/4, 3/4, 7/4, 7/4, -1/4, -7/4
1/4, 5/4, 5/4, -3/4, 1/4, 7/4, 7/4, 9/4, 0, 0, 0, 0, 0, 0, 0, 0
end model

begin model
Label:MSSM111
SpaceGroup:Geometry_Z2xZ4_2_4.txt
Lattice:E8xE8
ID:15_2 27|18 40|3|A2 A2 A1 A2 A1|1|l10 0/1 3;1;1;1;1 l4 0/1 1;1;1;1;2 l3 -1/3 1;-3;1;1;1 l3 0/1 1;1;1;3;1 l3 0/1 1;1;1;-3;1 l3 1/2 1;1;2;1;1 l1 -1/6 -3;3;2;1;1 l1 2/3 -3;-3;1;1;1 l1 1/2 3;1;2;1;1 l1 -1/2 -3;1;2;1;1 l1 -1/1 -3;1;1;1;1|1 4
Shifts and Wilsonlines:
0, 0, 0, 0, 0, 1/2, 1/2, 1, -3/2, 0, 0, 0, 0, 1/2, 1/2, 1/2
-3/8, -1/8, -1/8, -1/8, 7/8, 1/8, 5/8, 1/8, 0, -1/4, 0, 0, 1, -3/4, -1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -1/4, 1/4, 3/4, 7/4, 3/4, 1/4, 5/4, 5/4, -3/4, -5/4, 9/4, 1/4, -5/4, -5/4, 3/4
-3/4, -1/4, 1/4, 3/4, 7/4, 3/4, 1/4, 5/4, 5/4, -3/4, -5/4, 9/4, 1/4, -5/4, -5/4, 3/4
5/4, 7/4, 1/4, -1/4, -7/4, 9/4, 5/4, 5/4, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, -1/4, 1/4, 3/4, 7/4, 3/4, 1/4, 5/4, 5/4, -3/4, -5/4, 9/4, 1/4, -5/4, -5/4, 3/4
end model

begin model
Label:MSSM112
SpaceGroup:Geometry_Z2xZ4_2_4.txt
Lattice:E8xE8
ID:15_1 5|14 16 24|4|A1 A1 A1 A1 A2 A2 A1|1|l6 0/1 2;1;1;1;1;1;1 l6 0/1 1;2;1;1;1;1;1 l5 1/2 1;1;1;1;1;1;2 l4 0/1 1;1;1;1;3;1;1 l4 0/1 1;1;2;1;1;1;1 l4 0/1 1;1;1;2;1;1;1 l3 0/1 2;2;1;1;1;1;1 l3 -1/3 1;1;1;1;1;3;1 l2 0/1 2;1;1;1;3;1;1 l2 0/1 1;2;1;1;3;1;1 l2 0/1 1;1;1;1;-3;1;1 l2 -1/2 1;1;1;1;1;1;2 l1 -1/6 1;1;1;1;-3;-3;2 l1 2/3 1;1;1;1;-3;3;1 l1 1/2 1;1;1;1;3;1;2 l1 -1/2 1;1;1;1;-3;1;2 l1 0/1 1;1;2;2;1;1;1 l1 -1/1 1;1;1;1;-3;1;1|1 4
Shifts and Wilsonlines:
0, 0, 1/2, 1/2, 1/2, 1/2, 3/2, 3/2, -2, -3/2, 0, 0, 0, 1/2, 1/2, 1/2
-1/4, 1/2, -1, -1/4, 0, 1/4, -1, 1/4, -7/8, -1/8, -1/8, -1/8, 9/8, -1/8, -1/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -5/4, -3/4, 5/4, 7/4, -7/4, -7/4, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, -5/4, -3/4, 5/4, 7/4, -7/4, -7/4, 1/4, 1/4
1/2, 0, 3/2, 1, 0, 1, -1, 0, 7/4, 1/4, 9/4, -3/4, 9/4, -7/4, 5/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, -5/4, -3/4, 5/4, 7/4, -7/4, -7/4, 1/4, 1/4
end model

begin model
Label:MSSM114
SpaceGroup:Geometry_Z2xZ4_2_4.txt
Lattice:E8xE8
ID:15_2 25|16 40|3|A2 A2 A1 A2 A1|1|l10 0/1 -3;1;1;1;1 l4 0/1 1;1;1;1;2 l3 -1/3 1;3;1;1;1 l3 1/2 1;1;2;1;1 l2 0/1 1;1;1;3;1 l2 0/1 1;1;1;-3;1 l1 -1/6 3;-3;2;1;1 l1 2/3 3;3;1;1;1 l1 -1/2 3;1;2;1;1 l1 1/2 -3;1;2;1;1 l1 0/1 1;1;1;3;2 l1 0/1 1;1;1;-3;2 l1 -1/1 3;1;1;1;1|1 4
Shifts and Wilsonlines:
-7/4, -1/4, -1/4, -1/4, -1/4, -1/4, -1/4, 5/4, -3/4, -1/4, -1/4, -1/4, 1/4, 1/4, 1/4, 3/4
1/2, -1/4, 1/4, 1/4, 1/4, 1/4, 3/4, 0, -1/8, 1/8, 3/8, 5/8, -7/8, 1/8, 1/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, 7/4, -7/4, 1/4, 1/4, 9/4, 5/4, 7/4, 3/4, -3/4, 1/4, -3/4, -5/4, -5/4, -1/4, -3/4
-3/4, 7/4, -7/4, 1/4, 1/4, 9/4, 5/4, 7/4, 3/4, -3/4, 1/4, -3/4, -5/4, -5/4, -1/4, -3/4
9/4, 7/4, -3/4, 5/4, 7/4, -3/4, 5/4, -3/4, 0, 0, 0, 0, 0, 0, 0, 0
-3/4, 7/4, -7/4, 1/4, 1/4, 9/4, 5/4, 7/4, 3/4, -3/4, 1/4, -3/4, -5/4, -5/4, -1/4, -3/4
end model

begin model
Label:MSSM115
SpaceGroup:Geometry_Z2xZ4_2_4.txt
Lattice:E8xE8
ID:15_2 29|16 40|3|A2 A2 A1 A3|1|l10 0/1 3;1;1;1 l3 -1/3 1;3;1;1 l3 1/2 1;1;2;1 l2 0/1 1;1;1;6 l2 0/1 1;1;1;4 l2 0/1 1;1;1;-4 l1 -1/6 -3;-3;2;1 l1 2/3 -3;3;1;1 l1 1/2 3;1;2;1 l1 -1/2 -3;1;2;1 l1 -1/1 -3;1;1;1|1 4
Shifts and Wilsonlines:
-3/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 1/2, 1, 3/2
5/8, -3/8, -1/8, -1/8, -1/8, 1/8, 1/8, 7/8, 1/8, 1/8, 1/8, 3/8, 5/8, -7/8, 7/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1/4, -5/4, -3/4, -3/4, 1/4, -5/4, -5/4, -5/4, -2, 1/2, 3/2, -2, 3/2, -3/2, -1/2, -3/2
1/4, -5/4, -3/4, -3/4, 1/4, -5/4, -5/4, -5/4, -2, 1/2, 3/2, -2, 3/2, -3/2, -1/2, -3/2
-1/2, 1, -3/2, 1, 0, 0, 1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0
1/4, -5/4, -3/4, -3/4, 1/4, -5/4, -5/4, -5/4, -2, 1/2, 3/2, -2, 3/2, -3/2, -1/2, -3/2
end model

begin model
Label:MSSM123
SpaceGroup:Geometry_Z2xZ4_2_4.txt
Lattice:E8xE8
ID:15_1 29|16 40|3|A2 A2 A1 A3|1|l10 0/1 3;1;1;1 l3 0/1 1;1;1;4 l3 0/1 1;1;1;-4 l3 -1/3 1;-3;1;1 l3 1/2 1;1;2;1 l1 -1/6 -3;3;2;1 l1 2/3 -3;-3;1;1 l1 1/2 3;1;2;1 l1 -1/2 -3;1;2;1 l1 -1/1 -3;1;1;1|1 4
Shifts and Wilsonlines:
-3/2, -1, 0, 1/2, 1/2, 1/2, 1/2, 1/2, -3/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4, 9/4
-1/2, 0, 3/4, -1, -1/4, 0, 1/4, 1/4, -1/2, 1/2, 1, 0, 0, 0, 1/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -1/2, -3/2, 0, -1/2, -3/2, 1, 3/2, 7/4, -5/4, 3/4, 1/4, 5/4, 5/4, -3/4, -5/4
3/2, -1/2, -3/2, 0, -1/2, -3/2, 1, 3/2, 7/4, -5/4, 3/4, 1/4, 5/4, 5/4, -3/4, -5/4
0, 0, 0, 0, 0, 0, 0, 0, 1/4, 7/4, -7/4, 7/4, -1/4, -1/4, 9/4, -3/4
3/2, -1/2, -3/2, 0, -1/2, -3/2, 1, 3/2, 7/4, -5/4, 3/4, 1/4, 5/4, 5/4, -3/4, -5/4
end model

begin model
Label:MSSM124
SpaceGroup:Geometry_Z2xZ4_2_4.txt
Lattice:E8xE8
ID:15_1 19|14 16 32|3|A2 A2 A1 A2 A1|1|l8 0/1 -3;1;1;1;1 l8 0/1 1;1;1;1;2 l5 -1/2 1;1;2;1;1 l3 1/3 1;3;1;1;1 l3 0/1 1;1;1;3;1 l3 0/1 1;1;1;-3;1 l2 0/1 -3;1;1;1;2 l2 0/1 3;1;1;1;1 l2 1/2 1;1;2;1;1 l1 1/6 3;-3;2;1;1 l1 -2/3 3;3;1;1;1 l1 1/2 3;1;2;1;1 l1 -1/2 -3;1;2;1;1 l1 0/1 1;1;1;3;2 l1 0/1 1;1;1;-3;2 l1 1/1 3;1;1;1;1|1 4
Shifts and Wilsonlines:
-1/4, -1/4, -1/4, 1/4, 1/4, 1/4, 5/4, 7/4, -7/4, -1/4, -1/4, -1/4, 1/4, 1/4, 1/4, 7/4
-1/2, 0, 1/2, -3/4, 1/4, 3/4, 0, -1/4, 0, -1, -1/4, 1/4, -3/4, -1/4, 1/4, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 5/4, 3/4, -3/4, -1/4, 5/4, -3/4, -1/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, 5/4, 3/4, -3/4, -1/4, 5/4, -3/4, -1/4, 7/4
1, -1, 1, 1, 1/2, 1, -1/2, 1, 3/2, 2, 2, -2, 3/2, 2, -1, 0
0, 0, 0, 0, 0, 0, 0, 0, 5/4, 3/4, -3/4, -1/4, 5/4, -3/4, -1/4, 7/4
end model

begin model
Label:MSSM146
SpaceGroup:Geometry_Z2xZ4_2_4.txt
Lattice:E8xE8
ID:15_2 31|14 17 36|3|A2 A2 A1 A3|1|l12 0/1 3;1;1;1 l5 -1/2 1;1;2;1 l3 0/1 1;1;1;6 l3 1/3 1;-3;1;1 l2 0/1 1;1;1;4 l2 0/1 1;1;1;-4 l2 0/1 -3;1;1;1 l2 1/2 1;1;2;1 l1 1/6 -3;3;2;1 l1 -2/3 -3;-3;1;1 l1 -1/2 3;1;2;1 l1 1/2 -3;1;2;1 l1 1/1 -3;1;1;1|1 4
Shifts and Wilsonlines:
-1/4, -1/4, -1/4, -1/4, 1/4, 1/4, 3/4, 7/4, -5/4, -5/4, -1/4, -1/4, -1/4, -1/4, 1/4, 1/4
1/8, 1/8, 3/8, 7/8, 1/8, 7/8, -5/8, 9/8, 1/4, 1, -3/4, 0, 1/4, 1, 3/4, 1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -1, 1/2, 2, 1, -1/2, -1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0
-2, -1, 1/2, 2, 1, -1/2, -1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0
-7/4, -3/4, -3/4, -5/4, 9/4, -7/4, -1/4, 5/4, 1, 0, -3/2, -2, -2, 1/2, 0, -1
-2, -1, 1/2, 2, 1, -1/2, -1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0
end model

begin model
Label:MSSM159
SpaceGroup:Geometry_Z2xZ4_2_4.txt
Lattice:E8xE8
ID:15_1 3|12 14 20|3|A3 A1 A1 A2 A2 A1|1|l6 0/1 1;2;1;1;1;1 l6 0/1 1;1;2;1;1;1 l5 1/2 1;1;1;1;1;2 l4 0/1 1;1;1;3;1;1 l3 -1/3 1;1;1;1;3;1 l2 0/1 1;2;1;3;1;1 l2 0/1 1;1;2;3;1;1 l2 0/1 4;1;1;1;1;1 l2 0/1 -4;1;1;1;1;1 l2 0/1 1;1;1;-3;1;1 l2 -1/2 1;1;1;1;1;2 l1 -1/6 1;1;1;-3;-3;2 l1 2/3 1;1;1;-3;3;1 l1 1/2 1;1;1;3;1;2 l1 -1/2 1;1;1;-3;1;2 l1 0/1 6;1;1;1;1;1 l1 0/1 1;2;2;1;1;1 l1 -1/1 1;1;1;-3;1;1|1 4
Shifts and Wilsonlines:
-1, 0, 0, 0, 1/2, 1/2, 1/2, 3/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1, 1
-1/4, 0, 0, 1, 0, 1/4, 1/4, -1/4, -7/8, -1/8, -1/8, -1/8, 1/8, 9/8, -5/8, 5/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, -1/2, -3/2, -1, 0, -1, 0, -1/2, -3/2
0, 0, 0, 0, 0, 0, 0, 0, -1/2, -3/2, -1, 0, -1, 0, -1/2, -3/2
3/2, -1, 2, -1/2, -1, -1, 2, -1, -1/4, 9/4, 7/4, -7/4, 1/4, -1/4, 9/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, -1/2, -3/2, -1, 0, -1, 0, -1/2, -3/2
end model

begin model
Label:MSSM170
SpaceGroup:Geometry_Z2xZ4_2_4.txt
Lattice:E8xE8
ID:15_2 37|14 23 40|3|A2 A2 A1 A1 A1|1|l12 0/1 -3;1;1;1;1 l5 1/2 1;1;2;1;1 l4 0/1 1;1;1;2;1 l4 0/1 1;1;1;1;2 l3 0/1 1;1;1;2;2 l3 -1/3 1;3;1;1;1 l2 0/1 3;1;1;1;1 l2 -1/2 1;1;2;1;1 l1 -1/6 3;-3;2;1;1 l1 2/3 3;3;1;1;1 l1 -1/2 3;1;2;1;1 l1 1/2 -3;1;2;1;1 l1 -1/1 3;1;1;1;1|1 4
Shifts and Wilsonlines:
0, 0, 0, 1/2, 1/2, 1/2, 3/2, 2, -2, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 1
1/4, 1/2, 1, -1/2, -1/2, 1/4, 1, 1/2, 5/8, -1/8, -1/8, 1/8, 1/8, 3/8, 7/8, -3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -1/2, -1/2, -2, 3/2, 2, -1/2, -2, 0, 0, 0, 0, 0, 0, 0, 0
-2, -1/2, -1/2, -2, 3/2, 2, -1/2, -2, 0, 0, 0, 0, 0, 0, 0, 0
-5/4, -5/4, -1/4, 9/4, 7/4, 7/4, -5/4, -3/4, -2, -1, -1, 1/2, 1/2, -2, 0, 0
-2, -1/2, -1/2, -2, 3/2, 2, -1/2, -2, 0, 0, 0, 0, 0, 0, 0, 0
end model

begin model
Label:MSSM187
SpaceGroup:Geometry_Z2xZ4_2_4.txt
Lattice:E8xE8
ID:15_1 20|14 20 32|3|A2 A2 A1 A2 A2|1|l12 0/1 3;1;1;1;1 l5 0/1 1;1;1;-3;1 l5 0/1 1;1;1;1;-3 l5 1/2 1;1;2;1;1 l3 -1/3 1;3;1;1;1 l2 0/1 -3;1;1;1;1 l2 0/1 1;1;1;3;1 l2 0/1 1;1;1;1;3 l2 -1/2 1;1;2;1;1 l1 -1/6 -3;-3;2;1;1 l1 2/3 -3;3;1;1;1 l1 0/1 1;1;1;3;3 l1 0/1 1;1;1;3;-3 l1 0/1 1;1;1;-3;3 l1 1/2 3;1;2;1;1 l1 -1/2 -3;1;2;1;1 l1 -1/1 -3;1;1;1;1|1 4
Shifts and Wilsonlines:
-3/4, -1/4, -1/4, -1/4, -1/4, -1/4, 1/4, 3/4, -2, 0, 0, 1/2, 1/2, 1/2, 1/2, 1
5/8, -7/8, 1/8, 1/8, 1/8, 1/8, 3/8, 3/8, -7/8, 3/8, 9/8, -5/8, -1/8, 1/8, 5/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, 1/4, 1/4, 1/4, 3/4, 5/4, 9/4, -7/4, 9/4, 7/4, 1/4, 9/4, 1/4, -3/4, 1/4, 3/4
-1/4, 1/4, 1/4, 1/4, 3/4, 5/4, 9/4, -7/4, 9/4, 7/4, 1/4, 9/4, 1/4, -3/4, 1/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 1, -1, 2
-1/4, 1/4, 1/4, 1/4, 3/4, 5/4, 9/4, -7/4, 9/4, 7/4, 1/4, 9/4, 1/4, -3/4, 1/4, 3/4
end model

begin model
Label:MSSM189
SpaceGroup:Geometry_Z2xZ4_2_4.txt
Lattice:E8xE8
ID:15_2 3|14 16 20|3|A3 A1 A1 A2 A2 A1|1|l8 0/1 1;2;1;1;1;1 l5 1/2 1;1;1;1;1;2 l4 0/1 1;2;1;-3;1;1 l4 0/1 4;1;1;1;1;1 l4 0/1 1;1;1;-3;1;1 l4 0/1 1;1;2;1;1;1 l3 -1/3 1;1;1;1;3;1 l2 0/1 -4;2;1;1;1;1 l2 0/1 1;1;1;3;1;1 l2 -1/2 1;1;1;1;1;2 l1 -1/6 1;1;1;3;-3;2 l1 2/3 1;1;1;3;3;1 l1 0/1 4;2;1;1;1;1 l1 0/1 -4;1;2;1;1;1 l1 -1/2 1;1;1;3;1;2 l1 1/2 1;1;1;-3;1;2 l1 0/1 6;1;1;1;1;1 l1 0/1 1;2;2;1;1;1 l1 -1/1 1;1;1;3;1;1|1 4
Shifts and Wilsonlines:
-5/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 9/4, 0, 0, 0, 0, 0, 1/2, 1/2, 1
-1, 1/2, -1, 0, 0, 1/4, 3/4, 1/2, -5/8, -1/8, -1/8, -1/8, 1/8, -1/8, 1/8, -1/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
1, 1, 0, -3/2, -1, -1/2, -2, 2, 3/2, 0, 1, 2, 1, -1, -1/2, -2
1, 1, 0, -3/2, -1, -1/2, -2, 2, 3/2, 0, 1, 2, 1, -1, -1/2, -2
0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, -1, 0, 2, -2, -2
1, 1, 0, -3/2, -1, -1/2, -2, 2, 3/2, 0, 1, 2, 1, -1, -1/2, -2
end model

begin model
Label:MSSM221
SpaceGroup:Geometry_Z2xZ4_2_4.txt
Lattice:E8xE8
ID:15_1 3|14 15 20|3|A3 A1 A1 A2 A2 A1|1|l8 0/1 1;2;1;1;1;1 l5 -1/2 1;1;1;1;1;2 l4 0/1 1;2;1;3;1;1 l4 0/1 4;1;1;1;1;1 l4 0/1 1;1;1;3;1;1 l4 0/1 1;1;2;1;1;1 l3 1/3 1;1;1;1;3;1 l2 0/1 1;1;1;-3;1;1 l2 1/2 1;1;1;1;1;2 l1 0/1 6;2;2;1;1;1 l1 1/6 1;1;1;-3;-3;2 l1 -2/3 1;1;1;-3;3;1 l1 0/1 -4;2;1;1;1;1 l1 0/1 -4;1;2;1;1;1 l1 -1/2 1;1;1;3;1;2 l1 1/2 1;1;1;-3;1;2 l1 0/1 6;1;1;1;1;1 l1 0/1 1;2;2;1;1;1 l1 1/1 1;1;1;-3;1;1|1 4
Shifts and Wilsonlines:
-5/4, -5/4, -1/4, -1/4, 1/4, 1/4, 1/4, 1/4, -7/4, -5/4, -1/4, 1/4, 1/4, 1/4, 1/4, 1/4
-1/8, 3/8, -1/8, 7/8, -3/8, -3/8, -1/8, -1/8, -7/8, -7/8, -3/8, -1/8, 1/8, 1/8, 1/8, 3/8
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
3/2, -2, 2, 0, -3/2, 2, 0, 2, -7/4, 5/4, 7/4, 3/4, 1/4, 3/4, 5/4, 7/4
3/2, -2, 2, 0, -3/2, 2, 0, 2, -7/4, 5/4, 7/4, 3/4, 1/4, 3/4, 5/4, 7/4
0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 2, 0, -1, 2, 1, 2
3/2, -2, 2, 0, -3/2, 2, 0, 2, -7/4, 5/4, 7/4, 3/4, 1/4, 3/4, 5/4, 7/4
end model

begin model
Label:MSSM258
SpaceGroup:Geometry_Z2xZ4_2_4.txt
Lattice:E8xE8
ID:15_1 25|12 38|3|A2 A2 A1 A4|1|l10 0/1 -3;1;1;1 l3 1/3 1;-3;1;1 l3 -1/2 1;1;2;1 l2 0/1 1;1;1;5 l2 0/1 1;1;1;-5 l1 1/6 3;3;2;1 l1 -2/3 3;-3;1;1 l1 1/2 3;1;2;1 l1 -1/2 -3;1;2;1 l1 1/1 3;1;1;1|1 4
Shifts and Wilsonlines:
0, 0, 0, 0, 1/2, 1/2, 3/2, 3/2, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 1/2, 2
-1/4, 1/4, 1/4, 1, -1, 0, -1, 1/4, -3/4, 0, 0, 0, 0, 0, 1/2, -3/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-1/4, 1/4, 5/4, -5/4, 5/4, 5/4, -5/4, -5/4, -3/4, -5/4, -1/4, -1/4, 1/4, 5/4, 9/4, 3/4
-1/4, 1/4, 5/4, -5/4, 5/4, 5/4, -5/4, -5/4, -3/4, -5/4, -1/4, -1/4, 1/4, 5/4, 9/4, 3/4
0, 0, 0, 0, 0, 0, 0, 0, 3/2, -1/2, -1, 2, 0, -3/2, 1, 1/2
-1/4, 1/4, 5/4, -5/4, 5/4, 5/4, -5/4, -5/4, -3/4, -5/4, -1/4, -1/4, 1/4, 5/4, 9/4, 3/4
end model

begin model
Label:MSSM259
SpaceGroup:Geometry_Z2xZ4_2_4.txt
Lattice:E8xE8
ID:15_2 3|13 14 20|3|A3 A1 A1 A2 A2 A1|1|l6 0/1 1;2;1;1;1;1 l6 0/1 1;1;2;1;1;1 l5 -1/2 1;1;1;1;1;2 l4 0/1 1;1;1;-3;1;1 l3 1/3 1;1;1;1;3;1 l2 0/1 1;2;1;-3;1;1 l2 0/1 1;1;2;-3;1;1 l2 0/1 4;1;1;1;1;1 l2 0/1 -4;1;1;1;1;1 l2 0/1 1;1;1;3;1;1 l2 1/2 1;1;1;1;1;2 l1 0/1 6;2;2;1;1;1 l1 1/6 1;1;1;3;-3;2 l1 -2/3 1;1;1;3;3;1 l1 1/2 1;1;1;3;1;2 l1 -1/2 1;1;1;-3;1;2 l1 0/1 6;1;1;1;1;1 l1 0/1 1;2;2;1;1;1 l1 1/1 1;1;1;3;1;1|1 4
Shifts and Wilsonlines:
-2, 0, 0, 0, 1/2, 1/2, 1/2, 3/2, -1/4, -1/4, -1/4, -1/4, -1/4, 1/4, 3/4, 5/4
1/8, -1/8, -1/8, 7/8, -3/8, -1/8, 7/8, -5/8, -3/4, 0, 0, 0, 3/4, 3/4, -1/2, 1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
9/4, -7/4, 1/4, 3/4, 5/4, 7/4, -1/4, -5/4, 1, 0, 0, 0, -1, -2, -2, 0
9/4, -7/4, 1/4, 3/4, 5/4, 7/4, -1/4, -5/4, 1, 0, 0, 0, -1, -2, -2, 0
1, -3/2, 2, -1/2, 1, 0, -1, 2, -7/4, 1/4, 1/4, 7/4, 1/4, 9/4, -1/4, 9/4
9/4, -7/4, 1/4, 3/4, 5/4, 7/4, -1/4, -5/4, 1, 0, 0, 0, -1, -2, -2, 0
end model

begin model
Label:MSSM286
SpaceGroup:Geometry_Z2xZ4_2_4.txt
Lattice:E8xE8
ID:15_2 24|14 17 32|3|A2 A2 A1 A4|1|l12 0/1 3;1;1;1 l5 -1/2 1;1;2;1 l4 0/1 1;1;1;5 l3 0/1 1;1;1;-5 l3 1/3 1;3;1;1 l2 0/1 1;1;1;-10 l2 0/1 -3;1;1;1 l2 1/2 1;1;2;1 l1 1/6 -3;-3;2;1 l1 0/1 1;1;1;10 l1 -2/3 -3;3;1;1 l1 -1/2 3;1;2;1 l1 1/2 -3;1;2;1 l1 1/1 -3;1;1;1|1 4
Shifts and Wilsonlines:
-7/4, -1/4, -1/4, -1/4, -1/4, 1/4, 1/4, 9/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 5/4
1/8, -7/8, -1/8, 1/8, 9/8, -5/8, 1/8, -3/8, -1, 0, 0, 1/4, 1/4, 1/4, 1/4, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 1/2, -1, 2, 0, 1/2, 1, -1, -3/4, -3/4, -1/4, -3/4, -1/4, 1/4, 3/4, -1/4
0, 1/2, -1, 2, 0, 1/2, 1, -1, -3/4, -3/4, -1/4, -3/4, -1/4, 1/4, 3/4, -1/4
-3/2, 3/2, -1/2, -3/2, -1/2, 3/2, -1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0
0, 1/2, -1, 2, 0, 1/2, 1, -1, -3/4, -3/4, -1/4, -3/4, -1/4, 1/4, 3/4, -1/4
end model

begin model
Label:MSSM304
SpaceGroup:Geometry_Z2xZ4_2_4.txt
Lattice:E8xE8
ID:15_1 2|12 14 16|3|A2 A2 A1 A5 A1|1|l8 0/1 1;1;1;1;2 l5 -1/2 1;1;2;1;1 l4 0/1 -3;1;1;1;2 l4 0/1 1;1;1;-6;1 l4 0/1 -3;1;1;1;1 l3 1/3 1;3;1;1;1 l2 0/1 3;1;1;1;1 l2 1/2 1;1;2;1;1 l1 0/1 1;1;1;20;2 l1 1/6 3;-3;2;1;1 l1 0/1 1;1;1;15;1 l1 0/1 1;1;1;6;2 l1 -2/3 3;3;1;1;1 l1 1/2 3;1;2;1;1 l1 -1/2 -3;1;2;1;1 l1 1/1 3;1;1;1;1|1 4
Shifts and Wilsonlines:
-2, 0, 1/2, 1/2, 1/2, 1/2, 1/2, 3/2, 1/4, 1/4, 1/4, 1/4, 1/4, 1/4, 5/4, 9/4
3/4, -1/4, -1/4, 0, 0, 0, 0, 3/4, -1/2, 0, 0, 0, 0, 1/4, 3/4, -1
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
-2, -2, 1/2, -1, -1, 0, 1/2, 1, 1, -3/2, 0, 0, 2, 2, 1/2, 2
-2, -2, 1/2, -1, -1, 0, 1/2, 1, 1, -3/2, 0, 0, 2, 2, 1/2, 2
0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, -2, 0, -2
-2, -2, 1/2, -1, -1, 0, 1/2, 1, 1, -3/2, 0, 0, 2, 2, 1/2, 2
end model

begin model
Label:MSSM315
SpaceGroup:Geometry_Z2xZ4_2_4.txt
Lattice:E8xE8
ID:15_1 2|11 14 16|3|A2 A2 A1 A5 A1|1|l8 0/1 1;1;1;1;2 l5 1/2 1;1;2;1;1 l4 0/1 -3;1;1;1;2 l4 0/1 1;1;1;-6;1 l4 0/1 -3;1;1;1;1 l3 -1/3 1;3;1;1;1 l2 0/1 3;1;1;1;1 l2 -1/2 1;1;2;1;1 l1 -1/6 3;-3;2;1;1 l1 0/1 1;1;1;15;1 l1 0/1 1;1;1;6;2 l1 2/3 3;3;1;1;1 l1 -1/2 3;1;2;1;1 l1 1/2 -3;1;2;1;1 l1 -1/1 3;1;1;1;1|1 4
Shifts and Wilsonlines:
-1, -1, 0, 0, 0, 0, 1/2, 1/2, -1/4, -1/4, -1/4, -1/4, -1/4, -1/4, 3/4, 7/4
-1/4, 3/4, -1/2, 0, 1/4, 1, 3/4, 1, 0, 0, 0, 0, 1/2, 1/2, -3/4, -1/4
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0
0, 3/2, -1, -2, 2, -2, -1, -3/2, -3/2, 1/2, 1/2, 1/2, -2, 1/2, -1, -1/2
0, 3/2, -1, -2, 2, -2, -1, -3/2, -3/2, 1/2, 1/2, 1/2, -2, 1/2, -1, -1/2
0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1/2, 1/2, 3/2, -3/2, -3/2, -1/2, -1/2
0, 3/2, -1, -2, 2, -2, -1, -3/2, -3/2, 1/2, 1/2, 1/2, -2, 1/2, -1, -1/2
end model


